FlexAttention for Efficient High-Resolution Vision-Language Models

Current high-resolution vision-language models encode images as high-resolution image tokens and exhaustively take all these tokens to compute attention, which significantly increases the computational cost. To address this problem, we propose FlexAttention, a flexible attention mechanism for efficient high-resolution vision-language models. Specifically, a high-resolution image is encoded both as high-resolution tokens and low-resolution tokens, where only the low-resolution tokens and a few selected high-resolution tokens are utilized to calculate the attention map, which greatly shrinks the computational cost. The high-resolution tokens are selected via a high-resolution selection module which could retrieve tokens of relevant regions based on an input attention map. The selected high-resolution tokens are then concatenated to the low-resolution tokens and text tokens, and input to a hierarchical self-attention layer which produces an attention map that could be used for the next-step high-resolution token selection. The hierarchical self-attention process and high-resolution token selection process are performed iteratively for each attention layer. Experiments on multimodal benchmarks prove that our FlexAttention outperforms existing high-resolution VLMs (e.g., relatively ~9% in V* Bench, ~7% in TextVQA), while also significantly reducing the computational cost by nearly 40%.

==> figures/barplot_table4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 3000x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "plt.rcParams['savefig.dpi'] = 300 #图片像素\n",
    "plt.rcParams['figure.dpi'] = 300\n",
    "\n",
    "\n",
    "font1 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 18,\n",
    "}\n",
    "\n",
    "\n",
    "plt.figure(figsize=(10, 4))\n",
    "# 构造x轴刻度标签、数据\n",
    "\n",
    "labels = ['Random Selection','Center Selection', 'Attention Map Selection']\n",
    "\n",
    "mf_bench = [31.4, 30.7, 35.0]\n",
    "textVQA = [44.46, 45.89, 48.92]\n",
    "\n",
    "\n",
    "x = np.arange(len(labels))  # x轴刻度标签位置\n",
    "width = 0.15  # 柱子的宽度\n",
    "# 计算每个柱子在x轴上的位置，保证x轴刻度标签居中\n",
    "plt.grid(alpha=0.5,linestyle='dotted', zorder=100)\n",
    "plt.bar(x - 0.8*width, mf_bench, width, label='Magnifierbench',edgecolor='k',facecolor='#332A86')\n",
    "plt.bar(x +0.4*width, textVQA, width, label='TextVQA',edgecolor='k',facecolor='#1E9CD0')\n",
    "\n",
    "# ALOE_TEXT = [[0.005,8],[0.005,8],[0.005,10],[0.005,8],[0.005,5]]\n",
    "# for index, (x1, y1) in enumerate(zip(x, ALOE)):\n",
    "#     plt.text(x1[i],y1+8,'%.2f'%y1, ha='center',va='top',fontsize=10)#,fontproperties = 'Times New Roman')\n",
    "plt.rc('font', family='Times New Roman')\n",
    "plt.tick_params(labelsize=20)\n",
    "plt.axis(ymin=0, ymax=50, xmin=-0.55, xmax=2.5)\n",
    "# plt.ylabel('Scores')\n",
    "# plt.title('4 datasets')\n",
    "# x轴刻度标签位置不进行计算\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.xticks(x, labels=labels,fontproperties='Times New Roman',size=22)\n",
    "plt.legend(prop={'size': 17,'family' : 'Times New Roman'},loc='upper right',bbox_to_anchor=(0.86, -0.13),ncol=5)\n",
    "plt.savefig('bar.png',dpi=300,bbox_inches = 'tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/barplot_table5.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 3000x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "plt.rcParams['savefig.dpi'] = 300 #图片像素\n",
    "plt.rcParams['figure.dpi'] = 300\n",
    "\n",
    "\n",
    "font1 = {'family' : 'Times New Roman',\n",
    "'weight' : 'normal',\n",
    "'size'   : 18,\n",
    "}\n",
    "\n",
    "\n",
    "plt.figure(figsize=(10, 4))\n",
    "# 构造x轴刻度标签、数据\n",
    "\n",
    "labels = ['H.R. size=672', 'H.R. size=1008','H.R. size=1344']\n",
    "\n",
    "tflops = [12.1, 17.1, 17.8]\n",
    "mf_bench = [32.5, 35.0, 36.8]\n",
    "textVQA = [46.77, 48.92, 48.26]\n",
    "\n",
    "\n",
    "\n",
    "x = np.arange(len(labels))  # x轴刻度标签位置\n",
    "width = 0.15  # 柱子的宽度\n",
    "# 计算每个柱子在x轴上的位置，保证x轴刻度标签居中\n",
    "plt.grid(alpha=0.5,linestyle='dotted', zorder=100)\n",
    "plt.bar(x - 1.3*width, tflops, width, label='TFLOPs',edgecolor='k',facecolor='#332A86')\n",
    "plt.bar(x - 0.1*width, mf_bench, width, label='Magnifierbench',edgecolor='k',facecolor='#1E9CD0')\n",
    "plt.bar(x + 1.1*width , textVQA, width, label='TextVQA',edgecolor='k',facecolor='#F9FB19',zorder=0) #'#F9FB19') cb416b\n",
    "\n",
    "# ALOE_TEXT = [[0.005,8],[0.005,8],[0.005,10],[0.005,8],[0.005,5]]\n",
    "# for index, (x1, y1) in enumerate(zip(x, ALOE)):\n",
    "#     plt.text(x1[i],y1+8,'%.2f'%y1, ha='center',va='top',fontsize=10)#,fontproperties = 'Times New Roman')\n",
    "plt.rc('font', family='Times New Roman')\n",
    "plt.tick_params(labelsize=20)\n",
    "plt.axis(ymin=0, ymax=50, xmin=-0.55, xmax=2.5)\n",
    "# plt.ylabel('Scores')\n",
    "# plt.title('4 datasets')\n",
    "# x轴刻度标签位置不进行计算\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.xticks(x, labels=labels,fontproperties='Times New Roman',size=22)\n",
    "plt.legend(prop={'size': 17,'family' : 'Times New Roman'},loc='upper right',bbox_to_anchor=(0.86, -0.13),ncol=5)\n",
    "plt.savefig('bar.png',dpi=300,bbox_inches = 'tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

